Epidemiology of the Living Dead: A social Force Model of a Zombie Outbreak

We adapt the social force model of crowd dynamics to capture the evacuation during a zombie outbreak from an academic building. Individuals navigate the building, opening doors, and evacuate to the nearest exit. Zombies chase the uninfected individuals, and once caught there is a probability of a susceptible individual being infected or killed, or for the zombie to be killed by the person being attacked. We find that the speed of the zombies plays a crucial role in the dynamics of the evacuation, the rate of infection, and the number of casualties during the outbreak. The model leads to insights that may be relevant to other, less fictitious, emergency situations.

==> gavinbuxton_simplev5.0.py <==
from vpython import *
#Web VPython 3.2
#This line for running on glowscript....
#Web VPython 3.2
#This line for running on computer....
#from vpython import *
import random

NPEOPLE = 10
NZOMBIES = 1
NTIMESTEPS = 3000  # 1 minutes
AUTO = 0

#Making buttons

global resetting
global running

resetting = 1

def Run(b):
    global running
    running = not running
    if running: b.text = "Run/Pause"
    else: b.text = "Run/Pause"

def Reset(b2):
    global running
    global resetting
    resetting = 1
    running = 0

#Setting up the scene
scene.center = vector(5, 5,0)
import random
scene.title = "Simple Zombie Apocalypse\n"
scene.width=600
scene.height=400
scene.background=color.white
distant_light(direction=vector(16, 10.5, 0.44), color=color.white)
scene.autoscale = True

#Layout of rooms information
NWALLS = 12
NDOORS = 4
NEXITS = 2
NWAYS = 12

WALLHEIGHT = 2.

# Social force model constants
TAU = 0.1
Ai = 0.
Bi = 0.1
Aw = 400.
Bw = 0.1
k1 = 1.2e5
k1w = 1.2e6
k2 = 2.4e4

# Paarameters for people
V0 = 1.5
MASS = 80.
RADIUS = 0.2
MAXV = 4.3

VZOMBIE0 = 3.0
ZOMBIEDECAY = 0.001 # zombies get slower with time; not large enough to be noticeable in current simulations
PANICDECAY = 0.01 # panicking people get less panicked over time

ZOMBIE_RADIUS = 2.9  # Distance at which repulsion from Zombies is activated - Alyssa
K3 = 10000  # Strength of the above repulsive force

DISTPANIC = 3. # How close to a zombie before being panicked - Tristan
VFACTOR = 1. # velocity increases by this factor if near zombie (so 1 doubles speed)

#Probabilities when zombies and people interact - Jake
PROBCATCH = .8
PROBINFECT = .8
PROBKILL = .1
PROBKILL2 = .15
PROBDIST = 0.6

PROBCANTOPEN = 0.8 #80% chance that the person will be unable to open doors

RANDOMZOMBIE = 0.5

INCUBATIONTIME = 10.

DT = 0.02

#declaring buttons
button(text="Run", pos=scene.title_anchor, bind=Run)
button(text="Reset", pos=scene.title_anchor, bind=Reset)

#Decalre arrays
WALLX1 = [0 for col in range(NWALLS) ]
WALLY1 = [0 for col in range(NWALLS) ]
WALLX2 = [0 for col in range(NWALLS) ]
WALLY2 = [0 for col in range(NWALLS) ]

WALLL = [0 for col in range(NWALLS) ]

DOORX1 = [0 for col in range(NDOORS) ]
DOORY1 = [0 for col in range(NDOORS) ]
DOORX2 = [0 for col in range(NDOORS) ]
DOORY2 = [0 for col in range(NDOORS) ]
DOOROPEN = [0 for col in range(NDOORS) ]

EXITX1 = [0 for col in range(NEXITS) ]
EXITY1 = [0 for col in range(NEXITS) ]
EXITX2 = [0 for col in range(NEXITS) ]
EXITY2 = [0 for col in range(NEXITS) ]

WAYX = [0 for col in range(NWAYS) ]
WAYY = [0 for col in range(NWAYS) ]

PEOPLEX = [0 for col in range(NPEOPLE) ]
PEOPLEY = [0 for col in range(NPEOPLE) ]

# 0 for normal, 1 for infected, and 2 for zombies and 3 for dead
PEOPLESTATUS = [0 for col in range(NPEOPLE) ]

PEOPLEVX = [0 for col in range(NPEOPLE) ]
PEOPLEVY = [0 for col in range(NPEOPLE) ]

PEOPLETHETA = [0 for col in range(NPEOPLE) ]
PEOPLEDOOR = [0 for col in range(NPEOPLE) ]

PEOPLEPANIC = [0 for col in range(NPEOPLE) ]
PEOPLESTATUS = [0 for col in range(NPEOPLE) ]
PEOPLEV0 = [V0 for col in range(NPEOPLE) ]
VZOMBIE = [V0 for col in range(NPEOPLE) ]

PEOPLEEXIT = [0 for col in range(NPEOPLE) ]

ZDISTANCES = [0 for col in range(NWAYS)]

DISTANCES = [[0.0 for col in range(NEXITS) ] for row in range(NWAYS)]
DISTANCES2 = [[0.0 for col in range(NEXITS) ] for row in range(NWAYS)] # different distance for people who can open doors. Sydney

NOWAY = [[0 for col in range(NWAYS) ] for row in range(NWAYS)]

#Creating a stick figure
head = sphere(pos=vec(0., 0., 1.5), radius=RADIUS, color=color.white, visible = 0)
arm1 = cylinder(pos=vec(0, 0, 1.2), radius=0.02, axis=vec(0, -0.3, -0.6), color=color.white, visible = 0)
arm2 = cylinder(pos=vec(0, 0, 1.2), radius=0.02, axis=vec(0, 0.3, -0.6), color=color.white, visible = 0)
body = cylinder(pos=vec(0, 0, 1.2), radius=0.02, axis=vec(0, 0., -0.6), color=color.white, visible = 0)
leg1 = cylinder(pos=vec(0, 0, 0.6), radius=0.02, axis=vec(0, -0.3, -0.6), color=color.white, visible = 0)
leg2 = cylinder(pos=vec(0, 0, 0.6), radius=0.02, axis=vec(0, 0.3, -0.6), color=color.white, visible = 0)
person = compound( [head, arm1, arm2, body, leg1, leg2], visible = 0 )

#Visualization of people and doors
PBALLS = []
IP = 0
while(IP < NPEOPLE):
    PBALLS.append( compound( [head, arm1, arm2, body, leg1, leg2], pos=vector(0,0,0), color = vector(0,0,0), visible = 1, make_trail=False, trail_radius=0.02, interval=1, retain = 100, trail_color = vector(0.75, 0.75, 0.75)) )
    IP=IP+1
    
# Main function
def main():
    global NWALLS
    global NDOORS
    global NEXITS
    global NWAYS

    global WALLHEIGHT

    global TAU
    global Ai
    global Bi
    global Aw
    global Bw
    global k1
    global k2

    global V0
    global MASS
    global RADIUS
    global MAXV

    global WALLX1
    global WALLY1
    global WALLX2
    global WALLY2
    global WALLL

    global DOORX1
    global DOORY1
    global DOORX2
    global DOORY2

    global EXITX1
    global EXITY1
    global EXITX2
    global EXITY2

    global WAYX
    global WAYY

    global PEOPLEX
    global PEOPLEY

    global PEOPLEVX
    global PEOPLEVY

    global DISTANCES

    global running
    global resetting

    #This runs a function (at the end) that has data in it
    getdata()

    #Draw things like walls and doors and exits
    IWALL = 0
    while(IWALL < NWALLS):
        L = WALLL[IWALL] = sqrt((WALLX2[IWALL]-WALLX1[IWALL])*(WALLX2[IWALL]-WALLX1[IWALL]) + (WALLY2[IWALL]-WALLY1[IWALL])*(WALLY2[IWALL]-WALLY1[IWALL]))
        PX = 0.5*(WALLX2[IWALL]+WALLX1[IWALL])
        PY = 0.5*(WALLY2[IWALL]+WALLY1[IWALL])
        box(pos=vec(PX, PY, WALLHEIGHT/2), axis = vec(WALLX2[IWALL]-WALLX1[IWALL], WALLY2[IWALL]-WALLY1[IWALL],0), length = L, height= 0.1, width = WALLHEIGHT, color=color.gray(0.5))

        IWALL = IWALL + 1


    IEXIT = 0
    while(IEXIT < NEXITS):
        L = sqrt((EXITX2[IEXIT]-EXITX1[IEXIT])*(EXITX2[IEXIT]-EXITX1[IEXIT]) + (EXITY2[IEXIT]-EXITY1[IEXIT])*(EXITY2[IEXIT]-EXITY1[IEXIT]))
        PX = 0.5*(EXITX2[IEXIT]+EXITX1[IEXIT])
        PY = 0.5*(EXITY2[IEXIT]+EXITY1[IEXIT])
        box(pos=vec(PX, PY, WALLHEIGHT/2), axis = vec(EXITX2[IEXIT]-EXITX1[IEXIT], EXITY2[IEXIT]-EXITY1[IEXIT],0), length = L, height= 0.1, width = WALLHEIGHT, color=color.magenta)

        IEXIT = IEXIT + 1

    DOORBOXES = []
    
    IDOOR = 0
    while(IDOOR < NDOORS):
        L = sqrt((DOORX2[IDOOR]-DOORX1[IDOOR])*(DOORX2[IDOOR]-DOORX1[IDOOR]) + (DOORY2[IDOOR]-DOORY1[IDOOR])*(DOORY2[IDOOR]-DOORY1[IDOOR]))
        PX = 0.5*(DOORX2[IDOOR]+DOORX1[IDOOR])
        PY = 0.5*(DOORY2[IDOOR]+DOORY1[IDOOR])
        DOORBOXES.append( box(pos=vec(PX, PY, WALLHEIGHT/2), axis = vec(DOORX2[IDOOR]-DOORX1[IDOOR], DOORY2[IDOOR]-DOORY1[IDOOR],0), length = L, height= 0.1, width = WALLHEIGHT, color = vector(0.,0.,1), visible = 1))
    
        IDOOR = IDOOR + 1

    #Not running and resetting
    running = 0
    resetting = 1
    
    #Keep track of people left
    REMAINING = NPEOPLE

    t = 1
    while t < NTIMESTEPS:
        rate(1000)

        if resetting == 1:

            print("placing " + str(NPEOPLE) + " people and " + str(NZOMBIES) + " of them are zombies")
            t = 1
            REMAINING = NPEOPLE

            # need to put people in random locations (just inside building though) - just make sure it is in line of sight of an internal waypoint? Exits as walls for this....

            IDOOR = 0
            while(IDOOR < NDOORS):
    
                TEMP = random.random()
                if TEMP < 0.5:
                    DOOROPEN[IDOOR] = 1
                else:
                    DOOROPEN[IDOOR] = 0
                    
                if DOOROPEN[IDOOR] == 0:
                    DOORBOXES[IDOOR].color = vector(0,0,0.5)
                    DOORBOXES[IDOOR].opacity=1.
                if DOOROPEN[IDOOR] == 1:
                    DOORBOXES[IDOOR].color = vector(0,0,1)
                    DOORBOXES[IDOOR].opacity=0.2
    
                IDOOR = IDOOR + 1

            
            #Set distance to zero at waypoint outside of exit, and really big everywhere else....
            IWP = 0
            while(IWP < NWAYS):
                IE = 0
                while(IE < NEXITS):
                    DISTANCES[IWP][IE] = 1000.
                        
                    if IE == IWP:
                        DISTANCES[IWP][IE] = 0.
                            
                    IE = IE + 1
                IWP = IWP + 1
            
            # checking if waypoints are in line of sight of one another
            IWP = 0
            while(IWP < NWAYS):
                IWP2 = 0
                while(IWP2 < NWAYS):
                    j = 0
                    
                    NOWAY[IWP][IWP2] = 0
                    
                    if IWP == IWP2:
                        IWP2 = IWP2 + 1
                        continue
                        
                    X1 = WAYX[IWP]
                    Y1 = WAYY[IWP]
                    X2 = WAYX[IWP2]
                    Y2 = WAYY[IWP2]
                    
                    IW = 0
                    while(IW < NWALLS):
                        TEMP = (WALLL[IW] + RADIUS)/WALLL[IW]
                        
                        X3 = WALLX2[IW] + (WALLX1[IW] - WALLX2[IW])*TEMP
                        Y3 = WALLY2[IW] + (WALLY1[IW] - WALLY2[IW])*TEMP
                        X4 = WALLX1[IW] + (WALLX2[IW] - WALLX1[IW])*TEMP
                        Y4 = WALLY1[IW] + (WALLY2[IW] - WALLY1[IW])*TEMP
                        
                        # Checks if crossing with a wall
                        TEMP = ((X1-X3)*(Y3-Y4)-(Y1-Y3)*(X3-X4))/((X1-X2)*(Y3-Y4)-(Y1-Y2)*(X3-X4))
                        TEMP2 = -((X1-X2)*(Y1-Y3)-(Y1-Y2)*(X1-X3))/((X1-X2)*(Y3-Y4)-(Y1-Y2)*(X3-X4))
                        
                        if TEMP > 0. and TEMP < 1. and TEMP2 > 0. and TEMP2 < 1.:
                            j = 1
                            
                        IW = IW + 1
                        
                    if j == 0:
                        #Didn't cross with a wall or closed door
                        NOWAY[IWP][IWP2] = 1
                            
                    IWP2 = IWP2 + 1
                IWP = IWP + 1

            #Then go through and calculate the distances to exits.... taking into consideration closed doors. 
            IE = 0
            while(IE < NEXITS):
                rate(100000)
                print(IE, end = '\t')
                i = 1
                while(i == 1):
                    i = 0
        
                    IWP = 0
                    while(IWP < NWAYS):
                        IWP2 = 0
                        while(IWP2 < NWAYS):
                            j = 0
        
                            if IWP == IWP2:
                                IWP2 = IWP2 + 1
                                continue
        
                            if NOWAY[IWP][IWP2] == 0:
                                IWP2 = IWP2 + 1
                                continue
                            
                            X1 = WAYX[IWP]
                            Y1 = WAYY[IWP]
                            X2 = WAYX[IWP2]
                            Y2 = WAYY[IWP2]

                            ID = 0
                            while(ID < NDOORS):
                                if DOOROPEN[ID] == 0: #only closed doors
                                    X3 = DOORX1[ID]
                                    Y3 = DOORY1[ID]
                                    X4 = DOORX2[ID]
                                    Y4 = DOORY2[ID]
                                            
                                    # Checks if crossing with a closed door
                                    TEMP = ((X1-X3)*(Y3-Y4)-(Y1-Y3)*(X3-X4))/((X1-X2)*(Y3-Y4)-(Y1-Y2)*(X3-X4))
            
                                    TEMP2 = -((X1-X2)*(Y1-Y3)-(Y1-Y2)*(X1-X3))/((X1-X2)*(Y3-Y4)-(Y1-Y2)*(X3-X4))
            
                                    if TEMP > 0. and TEMP < 1. and TEMP2 > 0. and TEMP2 < 1.:
                                        j = 1
        
                                ID = ID + 1
                            
                            
                            if j == 0:
                                #Didn't cross with a wall or closed door
                                TEMP = sqrt((X1-X2)*(X1-X2) + (Y1-Y2)*(Y1-Y2))
        
                                if(DISTANCES[IWP2][IE] > DISTANCES[IWP][IE] + TEMP):
                                    DISTANCES[IWP2][IE] = DISTANCES[IWP][IE] + TEMP
                                    i = 1
        
                                if(DISTANCES[IWP][IE] > DISTANCES[IWP2][IE] + TEMP):
                                    DISTANCES[IWP][IE] = DISTANCES[IWP2][IE] + TEMP
                                    i = 1
        
                            IWP2 = IWP2 + 1
        
                        IWP = IWP + 1
                IE = IE + 1

            #Set distance2 to zero at waypoint outside of exit, and really big everywhere else....
            IWP = 0
            while(IWP < NWAYS):
                IE = 0
                while(IE < NEXITS):
                    DISTANCES2[IWP][IE] = 1000.
                        
                    if IE == IWP:
                        DISTANCES2[IWP][IE] = 0.
                            
                    IE = IE + 1
                IWP = IWP + 1

            #Then go through and calculate the distances to exits.... IGNORING closed doors. 
            IE = 0
            while(IE < NEXITS):
                print(IE, end = '\t')
                i = 1
                while(i == 1):
                    i = 0
        
                    IWP = 0
                    while(IWP < NWAYS):
                        IWP2 = 0
                        while(IWP2 < NWAYS):
        
                            if IWP == IWP2:
                                IWP2 = IWP2 + 1
                                continue
        
                            if NOWAY[IWP][IWP2] == 0:
                                IWP2 = IWP2 + 1
                                continue

                            X1 = WAYX[IWP]
                            Y1 = WAYY[IWP]
                            X2 = WAYX[IWP2]
                            Y2 = WAYY[IWP2]
                                                                   
                            TEMP = sqrt((X1-X2)*(X1-X2) + (Y1-Y2)*(Y1-Y2))
        
                            if(DISTANCES2[IWP2][IE] > DISTANCES2[IWP][IE] + TEMP):
                                DISTANCES2[IWP2][IE] = DISTANCES2[IWP][IE] + TEMP
                                i = 1
        
                            if(DISTANCES2[IWP][IE] > DISTANCES2[IWP2][IE] + TEMP):
                                DISTANCES2[IWP][IE] = DISTANCES2[IWP2][IE] + TEMP
                                i = 1
        
                            IWP2 = IWP2 + 1
        
                        IWP = IWP + 1
                IE = IE + 1            
            
            IP = 0
            while(IP < NPEOPLE):
                    
                PEOPLEEXIT[IP] = 0
                PBALLS[IP].make_trail=False
                PBALLS[IP].clear_trail() 

                # some people can open doors - Sydney
                OPEN=random.random()
                if OPEN < PROBCANTOPEN:
                    PEOPLEDOOR[IP]=0
                else:
                    PEOPLEDOOR[IP]=1

                PEOPLEX[IP] = 10. * random.random()
                PEOPLEY[IP] = 10. * random.random()
                PEOPLEVX[IP] = 0.
                PEOPLEVY[IP] = 0.
                                
                if IP < NZOMBIES:
                    PEOPLESTATUS[IP] = 2
                    PEOPLEDOOR[IP] = 1
                    VZOMBIE[IP] = VZOMBIE0
                else:
                    PEOPLESTATUS[IP] = 0

                inside = 0

                IWP = NEXITS
                while(IWP < NWAYS):

                    i = 0
                    IW = 0
                    while(IW < NWALLS):
                        X1 = PEOPLEX[IP]
                        Y1 = PEOPLEY[IP]
                        X2 = WAYX[IWP]
                        Y2 = WAYY[IWP]
                        X3 = WALLX1[IW]
                        Y3 = WALLY1[IW]
                        X4 = WALLX2[IW]
                        Y4 = WALLY2[IW]

                        TEMP = ((X1-X3)*(Y3-Y4)-(Y1-Y3)*(X3-X4))/((X1-X2)*(Y3-Y4)-(Y1-Y2)*(X3-X4))

                        TEMP2 = -((X1-X2)*(Y1-Y3)-(Y1-Y2)*(X1-X3))/((X1-X2)*(Y3-Y4)-(Y1-Y2)*(X3-X4))

                        if TEMP > 0. and TEMP < 1. and TEMP2 > 0. and TEMP2 < 1.:
                            i = 1

                        IW = IW + 1

                    IE = 0
                    while(IE < NEXITS):
                        X1 = PEOPLEX[IP]
                        Y1 = PEOPLEY[IP]
                        X2 = WAYX[IWP]
                        Y2 = WAYY[IWP]
                        X3 = EXITX1[IE]
                        Y3 = EXITY1[IE]
                        X4 = EXITX2[IE]
                        Y4 = EXITY2[IE]

                        TEMP = ((X1-X3)*(Y3-Y4)-(Y1-Y3)*(X3-X4))/((X1-X2)*(Y3-Y4)-(Y1-Y2)*(X3-X4))

                        TEMP2 = -((X1-X2)*(Y1-Y3)-(Y1-Y2)*(X1-X3))/((X1-X2)*(Y3-Y4)-(Y1-Y2)*(X3-X4))

                        if TEMP > 0. and TEMP < 1. and TEMP2 > 0. and TEMP2 < 1.:
                            i = 1

                        IE = IE + 1

                    if(i == 0):
                        inside = 1
                        break

                    IWP = IWP + 1

                if(inside == 1):
                    PBALLS[IP].pos = vector(PEOPLEX[IP],PEOPLEY[IP],0.9)
                    PBALLS[IP].visible = 1
                    PBALLS[IP].make_trail=True
                    PBALLS[IP].clear_trail()
                    
                    if PEOPLESTATUS[IP] == 0:
                        PBALLS[IP].color = vector(0,0,0)
                    if PEOPLESTATUS[IP] == 1:
                        PBALLS[IP].color = vector(0,0.25,0)
                    if PEOPLESTATUS[IP] == 2:
                        PBALLS[IP].color = vector(0,1,0)
                    if PEOPLESTATUS[IP] == 3:
                        PBALLS[IP].color = vector(1,0,0)


                    IP = IP + 1

            resetting = 0
            print(str(NPEOPLE) + " people (of which " + str(NZOMBIES) + " are zombies) placed")

            if AUTO == 1:
                running = 1
                resetting = 0

        if running:
            t = t + 1

            if t == 2:
                IP = 0
                while IP < NPEOPLE:
                    PBALLS[IP].clear_trail()
                    IP = IP + 1

            formatted_number = round((DT*t), 2)
            print("time = " + str(formatted_number) + " and " + str(REMAINING) + " people remaining")

            REMAINING = 0
            IP = 0
            while(IP < NPEOPLE):
                if PEOPLEEXIT[IP] == 1:     # They've left already
                    IP = IP + 1
                    continue
                                
                if PEOPLESTATUS[IP] == 3: # They're dead. Dead people don't wear plaid. 
                    IP = IP + 1
                    continue
                
                EX = 0.
                EY = 0.
                
                if PEOPLESTATUS[IP] == 0 or PEOPLESTATUS[IP] == 1:                
                    REMAINING = REMAINING + 1
                    
                    if PEOPLEDOOR[IP] == 0:
                        IWP = 0
                        FAR = 1000.
                        while(IWP < NWAYS):
        
                            X1 = PEOPLEX[IP]
                            Y1 = PEOPLEY[IP]
                            X2 = WAYX[IWP]
                            Y2 = WAYY[IWP]
        
                            i = 0
                            IW = 0
                            while(IW < NWALLS):
                                TEMP = (WALLL[IW] + RADIUS)/WALLL[IW]
                                
                                X3 = WALLX2[IW] + (WALLX1[IW] - WALLX2[IW])*TEMP
                                Y3 = WALLY2[IW] + (WALLY1[IW] - WALLY2[IW])*TEMP
                                X4 = WALLX1[IW] + (WALLX2[IW] - WALLX1[IW])*TEMP
                                Y4 = WALLY1[IW] + (WALLY2[IW] - WALLY1[IW])*TEMP
        
                                TEMP = ((X1-X3)*(Y3-Y4)-(Y1-Y3)*(X3-X4))/((X1-X2)*(Y3-Y4)-(Y1-Y2)*(X3-X4))
        
                                TEMP2 = -((X1-X2)*(Y1-Y3)-(Y1-Y2)*(X1-X3))/((X1-X2)*(Y3-Y4)-(Y1-Y2)*(X3-X4))
        
                                if TEMP > 0. and TEMP < 1. and TEMP2 > 0. and TEMP2 < 1.:
                                    i = 1
                                    break
        
                                IW = IW + 1
                                
                            ID = 0
                            while(ID < NDOORS):
                                if DOOROPEN[ID] == 0: #only closed doors
                                    X3 = DOORX1[ID]
                                    Y3 = DOORY1[ID]
                                    X4 = DOORX2[ID]
                                    Y4 = DOORY2[ID]
                                                
                                    # Checks if crossing with a closed door
                                    TEMP = ((X1-X3)*(Y3-Y4)-(Y1-Y3)*(X3-X4))/((X1-X2)*(Y3-Y4)-(Y1-Y2)*(X3-X4))
                
                                    TEMP2 = -((X1-X2)*(Y1-Y3)-(Y1-Y2)*(X1-X3))/((X1-X2)*(Y3-Y4)-(Y1-Y2)*(X3-X4))
                
                                    if TEMP > 0. and TEMP < 1. and TEMP2 > 0. and TEMP2 < 1.:
                                        i = 1
                                        break
            
                                ID = ID + 1
        
                            if(i == 0):
                                TEMP = sqrt((X1-X2)*(X1-X2) + (Y1-Y2)*(Y1-Y2))
                                IE = 0
                                while(IE < NEXITS):
                                    if(DISTANCES[IWP][IE] + TEMP < FAR):
                                        FAR = DISTANCES[IWP][IE] + TEMP
                                        EX = (X2-X1)/TEMP
                                        EY = (Y2-Y1)/TEMP
                                    IE = IE + 1
        
                            IWP = IWP + 1
                            
                    if PEOPLEDOOR[IP] == 1:
                        IWP = 0
                        FAR = 1000.
                        while(IWP < NWAYS):
        
                            X1 = PEOPLEX[IP]
                            Y1 = PEOPLEY[IP]
                            X2 = WAYX[IWP]
                            Y2 = WAYY[IWP]
        
                            i = 0
                            IW = 0
                            while(IW < NWALLS):
                                TEMP = (WALLL[IW] + RADIUS)/WALLL[IW]
                                
                                X3 = WALLX2[IW] + (WALLX1[IW] - WALLX2[IW])*TEMP
                                Y3 = WALLY2[IW] + (WALLY1[IW] - WALLY2[IW])*TEMP
                                X4 = WALLX1[IW] + (WALLX2[IW] - WALLX1[IW])*TEMP
                                Y4 = WALLY1[IW] + (WALLY2[IW] - WALLY1[IW])*TEMP
        
                                TEMP = ((X1-X3)*(Y3-Y4)-(Y1-Y3)*(X3-X4))/((X1-X2)*(Y3-Y4)-(Y1-Y2)*(X3-X4))
        
                                TEMP2 = -((X1-X2)*(Y1-Y3)-(Y1-Y2)*(X1-X3))/((X1-X2)*(Y3-Y4)-(Y1-Y2)*(X3-X4))
        
                                if TEMP > 0. and TEMP < 1. and TEMP2 > 0. and TEMP2 < 1.:
                                    i = 1
                                    break
        
                                IW = IW + 1
        
                            if(i == 0):
                                TEMP = sqrt((X1-X2)*(X1-X2) + (Y1-Y2)*(Y1-Y2))
                                IE = 0
                                while(IE < NEXITS):
                                    if(DISTANCES2[IWP][IE] + TEMP < FAR):
                                        FAR = DISTANCES2[IWP][IE] + TEMP
                                        EX = (X2-X1)/TEMP
                                        EY = (Y2-Y1)/TEMP
                                    IE = IE + 1
        
                            IWP = IWP + 1
        
                            
                    if FAR > 900:
                        PEOPLEDOOR[IP] = 1
                        
                # direction of zombie movement towards nearest person - Franklyn
                if PEOPLESTATUS[IP] == 2: 
                    EX = RANDOMZOMBIE * (-1. + 2.*random.random())
                    EY = RANDOMZOMBIE * (-1. + 2.*random.random())

                    bob = 10000001. 
                    for IP2 in range(NPEOPLE):
                        if(IP == IP2):
                            continue
                                                    
                        if PEOPLEEXIT[IP2] == 1:    
                            continue

                        if PEOPLESTATUS[IP2] == 1:  #zombies not attracted to infected
                            continue
                        if PEOPLESTATUS[IP2] == 2:
                            continue
                        if PEOPLESTATUS[IP2] == 3:
                            continue
                    
                        DX = PEOPLEX[IP2] - PEOPLEX[IP]
                        DY = PEOPLEY[IP2] - PEOPLEY[IP]
                        
                        X1 = PEOPLEX[IP]
                        Y1 = PEOPLEY[IP]
                        X2 = PEOPLEX[IP2]
                        Y2 = PEOPLEY[IP2]

                        DIST = sqrt(DX*DX+DY*DY)
                        
                        i = 0
                        IW = 0
                        while(IW < NWALLS):
                            TEMP = (WALLL[IW] + RADIUS)/WALLL[IW]
                            
                            X3 = WALLX2[IW] + (WALLX1[IW] - WALLX2[IW])*TEMP
                            Y3 = WALLY2[IW] + (WALLY1[IW] - WALLY2[IW])*TEMP
                            X4 = WALLX1[IW] + (WALLX2[IW] - WALLX1[IW])*TEMP
                            Y4 = WALLY1[IW] + (WALLY2[IW] - WALLY1[IW])*TEMP
    
                            TEMP = ((X1-X3)*(Y3-Y4)-(Y1-Y3)*(X3-X4))/((X1-X2)*(Y3-Y4)-(Y1-Y2)*(X3-X4))
    
                            TEMP2 = -((X1-X2)*(Y1-Y3)-(Y1-Y2)*(X1-X3))/((X1-X2)*(Y3-Y4)-(Y1-Y2)*(X3-X4))
    
                            if TEMP > 0. and TEMP < 1. and TEMP2 > 0. and TEMP2 < 1.:
                                i = 1
                                break
    
                            IW = IW + 1
                         
                        if DIST < bob and i == 0: 
                            bob = DIST
                            EX = DX/DIST
                            EY = DY/DIST

                #print(IP + " " + EX + " " + EY + " " + PEOPLESTATUS[IP] + " " + PEOPLEDOOR[IP] + " " + FAR)


                if PEOPLESTATUS[IP] == 2:
                    VZOMBIE[IP] = VZOMBIE[IP] * (1 - ZOMBIEDECAY*DT)
                    if VZOMBIE[IP] < 0:
                        VZOMBIE[IP] = 0
                    PEOPLEV0[IP]= VZOMBIE[IP] 
                    
                # If people panicking then they move faster - Tristan
                if PEOPLESTATUS[IP] == 0 and PEOPLESTATUS[IP] == 1 :
                    PEOPLEPANIC[IP] = PEOPLEPANIC[IP] * (1 - PANICDECAY*DT)
                    if PEOPLEPANIC[IP] < 0:
                        PEOPLEPANIC[IP] = 0
                        
                    PEOPLEV0[IP]= V0+PEOPLEPANIC[IP]*VFACTOR*V0

                FX1 = MASS*(PEOPLEV0[IP]*EX - PEOPLEVX[IP])/TAU
                FY1 = MASS*(PEOPLEV0[IP]*EY - PEOPLEVY[IP])/TAU

                FX2 = 0.
                FY2 = 0.
                FX3 = 0.
                FY3 = 0.
                FX4 = 0.
                FY4 = 0.

                # Bumping into one another */
                for IP2 in range(NPEOPLE):
                    if(IP == IP2):
                        continue
                    if PEOPLEEXIT[IP2] == 1:
                        continue

                    DX = PEOPLEX[IP2] - PEOPLEX[IP]
                    DY = PEOPLEY[IP2] - PEOPLEY[IP]
        
                    VDX = PEOPLEVX[IP2] - PEOPLEVX[IP]
                    VDY = PEOPLEVY[IP2] - PEOPLEVY[IP]

                    DIST = sqrt(DX*DX+DY*DY);
                    DXHAT = DX/DIST
                    DYHAT = DY/DIST
        
                    TEMP = VDX * (-DYHAT) + VDY * DXHAT

                    if(DIST < 2. * RADIUS):
                        FX2 = FX2 + k1*(2. * RADIUS - DIST) * DXHAT + k2*(2. * RADIUS - DIST) * TEMP * (-DYHAT)
                        FY2 = FY2 + k1*(2. * RADIUS - DIST) * DYHAT + k2*(2. * RADIUS - DIST) * TEMP * DXHAT

        	    # Bumping into walls */
                TEMP = 10000.
                X2 = 0.
                Y2 = 0.
                for IW in range(NWALLS):
                    AX = WALLX1[IW]
                    AY = WALLY1[IW]
                    BX = WALLX2[IW]
                    BY = WALLY2[IW]

                    PX = PEOPLEX[IP]
                    PY = PEOPLEY[IP]

                    TEMP = -((BX-AX)*(AX-PX) + (BY-AY)*(AY-PY))/((BX-AX)*(BX-AX)+(BY-AY)*(BY-AY))

                    if(TEMP < 0.):
                        X2 = AX
                        Y2 = AY
                    elif (TEMP > 1.0):
                        X2 = BX
                        Y2 = BY
                    else:
                        X2 = (1. - TEMP)*AX + TEMP*BX
                        Y2 = (1. - TEMP)*AY + TEMP*BY

                    DX = X2 - PX
                    DY = Y2 - PY
                    DIST = sqrt(DX*DX+DY*DY)
                    DXHAT = DX/DIST
                    DYHAT = DY/DIST
                                        
                    TEMP = PEOPLEVX[IP] * (-DYHAT) + PEOPLEVY[IP] * DXHAT

                    if(DIST < RADIUS):
                        FX3 = FX3 + (Aw * exp((RADIUS - DIST)/Bw) + k1w*(RADIUS - DIST)) * DXHAT + k2*(RADIUS - DIST) * TEMP * (-DYHAT)
                        FY3 = FY3 + (Aw * exp((RADIUS - DIST)/Bw) + k1w*(RADIUS - DIST)) * DYHAT + k2*(RADIUS - DIST) * TEMP * DXHAT
                    else:
                        FX3 = FX3 + (Aw * exp((RADIUS - DIST)/Bw) ) * DXHAT
                        FY3 = FY3 + (Aw * exp((RADIUS - DIST)/Bw) ) * DYHAT

                for IDOOR in range(NDOORS):  #treating closed doors like walls - Sydney
                    if DOOROPEN[IDOOR] == 1:
                        continue

                    AX = DOORX1[IDOOR]
                    AY = DOORY1[IDOOR]
                    BX = DOORX2[IDOOR]
                    BY = DOORY2[IDOOR]
                    
                    PX = PEOPLEX[IP]
                    PY = PEOPLEY[IP]
                    
                    TEMP = -((BX-AX)*(AX-PX) + (BY-AY)*(AY-PY))/((BX-AX)*(BX-AX)+(BY-AY)*(BY-AY))
                    
                    if(TEMP < 0.):
                        X2 = AX
                        Y2 = AY
                    elif (TEMP > 1.0):
                        X2 = BX
                        Y2 = BY
                    else:
                        X2 = (1. - TEMP)*AX + TEMP*BX
                        Y2 = (1. - TEMP)*AY + TEMP*BY
                        
                    DX = X2 - PX
                    DY = Y2 - PY
                    
                    DIST = sqrt(DX*DX+DY*DY)
                    DXHAT = DX/DIST
                    DYHAT = DY/DIST
                    
                    TEMP = PEOPLEVX[IP] * (-DYHAT) + PEOPLEVY[IP] * DXHAT
                    
                    if DIST < 0.5 and DOOROPEN[IDOOR] == 0 and PEOPLEDOOR[IP] > 0.99:
                        DOOROPEN[IDOOR] = 1
                        DOORBOXES[IDOOR].color = vector(0,0,1)
                        DOORBOXES[IDOOR].opacity=0.2
                        
                    if(DIST < RADIUS):
                        FX3 = FX3 + (Aw * exp((RADIUS - DIST)/Bw) + k1*(RADIUS - DIST)) * DXHAT + k2*(RADIUS - DIST) * TEMP * (-DYHAT)
                        FY3 = FY3 + (Aw * exp((RADIUS - DIST)/Bw) + k1*(RADIUS - DIST)) * DYHAT + k2*(RADIUS - DIST) * TEMP * DXHAT
                    else:
                        FX3 = FX3 + (Aw * exp((RADIUS - DIST)/Bw) ) * DXHAT
                        FY3 = FY3 + (Aw * exp((RADIUS - DIST)/Bw) ) * DYHAT

                # People bumping into zombies - Alyssa and Maggie
                if PEOPLESTATUS[IP] == 0 or PEOPLESTATUS[IP] == 1:
                    for IP2 in range(NPEOPLE):
                        if(IP == IP2):
                            continue
                        if PEOPLEEXIT[IP2] == 1:
                            continue
                        
                        if PEOPLESTATUS[IP2] != 2:  # only Zombies
                            continue
                        
                        DX = PEOPLEX[IP2] - PEOPLEX[IP]
                        DY = PEOPLEY[IP2] - PEOPLEY[IP]
    
                        DIST = sqrt(DX * DX + DY * DY)
                        
                        if DIST < ZOMBIE_RADIUS:
                            if DIST > 0:
                                DXHAT = DX / DIST
                                DYHAT = DY / DIST
    
                            # Calculate repulsive force
                            TEMP = K3 * (ZOMBIE_RADIUS - DIST)  # Only if within the radius
                            
                            FX4 += TEMP * DXHAT
                            FY4 += TEMP * DYHAT
                            
                        if DIST < DISTPANIC:    
                            PEOPLEPANIC[IP] = 1     # defining when people get panicked - Tristan
    
                        # People - Zombie interactions - Jake
                        if DIST < PROBDIST:
                            TEMP = random.random()
                            if TEMP < PROBCATCH:
                                TEMP = random.random()
                                if TEMP < PROBINFECT:
                                    PEOPLESTATUS[IP] = 1
                                if TEMP > PROBINFECT and TEMP < PROBKILL +PROBINFECT:
                                    PEOPLESTATUS[IP] = 3

                            else:
                                TEMP = random.random()
                                if TEMP < PROBKILL2:
                                    PEOPLESTATUS[IP2] = 3
                                    PBALLS[IP2].color = vector(1,0,0)

                FX = FX1-FX2-FX3-FX4
                FY = FY1-FY2-FY3-FY4
                
                PEOPLEVX[IP] = PEOPLEVX[IP] + (DT/MASS)*FX
                PEOPLEVY[IP] = PEOPLEVY[IP] + (DT/MASS)*FY

                #Keep velocity in a reasonable range
                TEMP = sqrt(PEOPLEVX[IP]*PEOPLEVX[IP]+PEOPLEVY[IP]*PEOPLEVY[IP]);

                if(TEMP < 1e-5):
                    PEOPLEVX[IP] = 0.001
                    PEOPLEVY[IP] = 0.001
                elif(TEMP > MAXV):
                    PEOPLEVX[IP] = PEOPLEVX[IP] * MAXV/TEMP
                    PEOPLEVY[IP] = PEOPLEVY[IP] * MAXV/TEMP

                #Updating position
                PEOPLEX[IP] = PEOPLEX[IP] + PEOPLEVX[IP]*DT
                PEOPLEY[IP] = PEOPLEY[IP] + PEOPLEVY[IP]*DT

                #Graphics
                PBALLS[IP].pos = vector(PEOPLEX[IP],PEOPLEY[IP],0.9)
                TEMP = atan(PEOPLEVY[IP]/PEOPLEVX[IP])
                TEMP2 = TEMP - PEOPLETHETA[IP] + 0.3*sin(1.*t)
                rotate(PBALLS[IP], axis=vec(0, 0, 1), angle=(TEMP2))
                PEOPLETHETA[IP] = TEMP
                
                if PEOPLESTATUS[IP] == 0:
                    PBALLS[IP].color = vector(0,0,0)
                if PEOPLESTATUS[IP] == 1:
                    PBALLS[IP].color = vector(0,0.25,0)
                if PEOPLESTATUS[IP] == 2:
                    PBALLS[IP].color = vector(0,1,0)
                if PEOPLESTATUS[IP] == 3:
                    PBALLS[IP].color = vector(1,0,0)

                if PEOPLESTATUS[IP] == 1:
                    TEMP = random.random()
                    if TEMP < DT * (1. / INCUBATIONTIME):
                        PEOPLESTATUS[IP] = 2
                        PEOPLEDOOR[IP] = 1
                        VZOMBIE[IP] = VZOMBIE0

                X2 = 0.
                Y2 = 0.
                IE = 0
                while(IE < NEXITS):
                    X2 = WAYX[IE]
                    Y2 = WAYY[IE]

                    PX = PEOPLEX[IP]
                    PY = PEOPLEY[IP]

                    TEMP = sqrt((PX-X2)*(PX-X2) + (PY-Y2)*(PY-Y2))

                    if(TEMP < 2.*RADIUS):
                        PEOPLEEXIT[IP] = 1
                        PBALLS[IP].visible = 0
                        PBALLS[IP].make_trail=False
                
                    IE = IE + 1
                IP = IP + 1

            if REMAINING == 0:
                resetting = 1
                running = not running
                
            # Only run this every 100 iterations because its super slow!
            if t % 100 == 0:
                #Set distance to zero at waypoint outside of exit, and really big everywhere else....
                IWP = 0
                while(IWP < NWAYS):
                    IE = 0
                    while(IE < NEXITS):
                        DISTANCES[IWP][IE] = 1000.
                            
                        if IE == IWP:
                            DISTANCES[IWP][IE] = 0.
                                
                        IE = IE + 1
                    IWP = IWP + 1
    
                #Then go through and calculate the distances to exits.... taking into consideration closed doors. 
                IE = 0
                while(IE < NEXITS):
                    print(IE, end = '\t')
                    i = 1
                    while(i == 1):
                        i = 0
            
                        IWP = 0
                        while(IWP < NWAYS):
                            IWP2 = 0
                            while(IWP2 < NWAYS):
                                j = 0
            
                                if IWP == IWP2:
                                    IWP2 = IWP2 + 1
                                    continue
            
                                X1 = WAYX[IWP]
                                Y1 = WAYY[IWP]
                                X2 = WAYX[IWP2]
                                Y2 = WAYY[IWP2]
            
                                if NOWAY[IWP][IWP2] == 0:   #to get from one way point to the other you have to go through a wall
                                    IWP2 = IWP2 + 1
                                    continue
                                 
                                ID = 0
                                while(ID < NDOORS):
                                    if DOOROPEN[ID] == 0: #only closed doors
                                        X3 = DOORX1[ID]
                                        Y3 = DOORY1[ID]
                                        X4 = DOORX2[ID]
                                        Y4 = DOORY2[ID]
                                                
                                        # Checks if crossing with a closed door
                                        TEMP = ((X1-X3)*(Y3-Y4)-(Y1-Y3)*(X3-X4))/((X1-X2)*(Y3-Y4)-(Y1-Y2)*(X3-X4))
                
                                        TEMP2 = -((X1-X2)*(Y1-Y3)-(Y1-Y2)*(X1-X3))/((X1-X2)*(Y3-Y4)-(Y1-Y2)*(X3-X4))
                
                                        if TEMP > 0. and TEMP < 1. and TEMP2 > 0. and TEMP2 < 1.:
                                            j = 1
            
                                    ID = ID + 1
                                
                                if j == 0:
                                    #Didn't cross with a wall or closed door
                                    TEMP = sqrt((X1-X2)*(X1-X2) + (Y1-Y2)*(Y1-Y2))
            
                                    if(DISTANCES[IWP2][IE] > DISTANCES[IWP][IE] + TEMP):
                                        DISTANCES[IWP2][IE] = DISTANCES[IWP][IE] + TEMP
                                        i = 1
            
                                    if(DISTANCES[IWP][IE] > DISTANCES[IWP2][IE] + TEMP):
                                        DISTANCES[IWP][IE] = DISTANCES[IWP2][IE] + TEMP
                                        i = 1
            
                                IWP2 = IWP2 + 1
            
                            IWP = IWP + 1
                    IE = IE + 1
                    
                IWP = 0
                while(IWP < NWAYS):
                    print(WAYX[IWP] + "\t" + WAYY[IWP] + "\t" + DISTANCES[IWP][0] + "\t" + DISTANCES[IWP][1])
                    IWP = IWP + 1
                    
                ID = 0
                while(ID < NDOORS):
                    print(DOOROPEN[ID])
                    ID = ID + 1
                
        #Can I restart the simulation automatically to get it to run again and again and again....
        if t == NTIMESTEPS - 1 and AUTO == 1:
            resetting = 1
            running = not running



def getdata():
    print("loading data....")

    WALLX1[0] = 0.0
    WALLY1[0] = 0.0
    WALLX2[0] = 0.0
    WALLY2[0] = 7.05
    WALLX1[1] = 0.
    WALLY1[1] = 10.
    WALLX2[1] = 10.
    WALLY2[1] = 10.
    WALLX1[2] = 10.
    WALLY1[2] = 10.
    WALLX2[2] = 10.
    WALLY2[2] = 7.95
    WALLX1[3] = 10.
    WALLY1[3] = 7.05
    WALLX2[3] = 10.
    WALLY2[3] = 0.
    WALLX1[4] = 10.
    WALLY1[4] = 0.
    WALLX2[4] = 0.
    WALLY2[4] = 0.
    WALLX1[5] = 0.
    WALLY1[5] = 5.
    WALLX2[5] = 2.05
    WALLY2[5] = 5.
    WALLX1[6] = 2.95
    WALLY1[6] = 5.
    WALLX2[6] = 7.05
    WALLY2[6] = 5.
    WALLX1[7] = 7.95
    WALLY1[7] = 5.
    WALLX2[7] = 10.
    WALLY2[7] = 5.
    WALLX1[8] = 5.
    WALLY1[8] = 0.
    WALLX2[8] = 5.
    WALLY2[8] = 2.05
    WALLX1[9] = 5.
    WALLY1[9] = 2.95
    WALLX2[9] = 5.
    WALLY2[9] = 7.05
    WALLX1[10] = 5.
    WALLY1[10] = 7.95
    WALLX2[10] = 5.
    WALLY2[10] = 10.
    WALLX1[11] = 0.
    WALLY1[11] = 7.95
    WALLX2[11] = 0.
    WALLY2[11] = 10.

    
    DOORX1[0] = 2.05 + random.random()*0.01
    DOORY1[0] = 5. + random.random()*0.01
    DOORX2[0] = 2.95 + random.random()*0.01
    DOORY2[0] = 5. + random.random()*0.01
    DOORX1[1] = 7.05 + random.random()*0.01
    DOORY1[1] = 5. + random.random()*0.01
    DOORX2[1] = 7.95 + random.random()*0.01
    DOORY2[1] = 5. + random.random()*0.01
    DOORX1[2] = 5. + random.random()*0.01
    DOORY1[2] = 2.05 + random.random()*0.01
    DOORX2[2] = 5 + random.random()*0.01
    DOORY2[2] = 2.95 + random.random()*0.01
    DOORX1[3] = 5 + random.random()*0.01
    DOORY1[3] = 7.05 + random.random()*0.01
    DOORX2[3] = 5. + random.random()*0.01
    DOORY2[3] = 7.95 + random.random()*0.01
    
    
    EXITX1[0] = 10.
    EXITY1[0] = 7.05
    EXITX2[0] = 10.
    EXITY2[0] = 7.95
    EXITX1[1] = 0.
    EXITY1[1] = 7.05
    EXITX2[1] = 0.
    EXITY2[1] = 7.95


    WAYX[0] = 10.5 + random.random()*0.01
    WAYY[0] = 7.5 + random.random()*0.01
    WAYX[1] = -0.5 + random.random()*0.01
    WAYY[1] = 7.5 + random.random()*0.01
    WAYX[2] = 4.5 + random.random()*0.01
    WAYY[2] = 2.5 + random.random()*0.01
    WAYX[3] = 5.5 + random.random()*0.01
    WAYY[3] = 2.5 + random.random()*0.01
    WAYX[4] = 7.5 + random.random()*0.01
    WAYY[4] = 4.5 + random.random()*0.01
    WAYX[5] = 7.5 + random.random()*0.01
    WAYY[5] = 5.5 + random.random()*0.01
    WAYX[6] = 4.5 + random.random()*0.01
    WAYY[6] = 7.5 + random.random()*0.01
    WAYX[7] = 5.5 + random.random()*0.01
    WAYY[7] = 7.5 + random.random()*0.01
    WAYX[8] = 9.5 + random.random()*0.01
    WAYY[8] = 7.5 + random.random()*0.01
    WAYX[9] = 2.5 + random.random()*0.01
    WAYY[9] = 4.5 + random.random()*0.01
    WAYX[10] = 2.5 + random.random()*0.01
    WAYY[10] = 5.5 + random.random()*0.01
    WAYX[11] = 0.5 + random.random()*0.01
    WAYY[11] = 7.5 + random.random()*0.01

    DISTANCES[0] = [0., 1000.]
    DISTANCES[1] = [1000., 0.]
    DISTANCES[2] = [1000., 1000.]
    DISTANCES[3] = [1000., 1000.]
    DISTANCES[4] = [1000., 1000.]
    DISTANCES[5] = [1000., 1000.]
    DISTANCES[6] = [1000., 1000.]
    DISTANCES[7] = [1000., 1000.]
    DISTANCES[8] = [1000., 1000.]
    DISTANCES[10] = [1000., 1000.]
    DISTANCES[11] = [1000., 1000.]

    print("sorted.")

main()

